SPIDER: Fuzzing for Stateful Performance Issues in the ONOS Software-Defined Network Controller

Performance issues in software-defined network (SDN) controllers can have serious impacts on the performance and availability of networks. In this paper, we consider a special class of SDN vulnerabilities called stateful performance issues (SPIs), where a sequence of initial input messages drives the controller into a state such that its performance degrades pathologically when processing subsequent messages. Uncovering SPIs in large complex software such as the widely used ONOS SDN controller is challenging because of the large state space of input sequences and the complex software architecture of inter-dependent network services. We present SPIDER, a practical fuzzing framework for identifying SPIs in this setting. The key contribution in our work is to leverage the event-driven modular software architecture of the SDN controller to (a) separately target each network service for SPIs and (b) use static analysis to identify all services whose event handlers can affect the state of the target service directly or indirectly. SPIDER implements this novel dependency-aware modular performance fuzzing approach for 157 network services in ONOS and successfully identifies 10 new performance issues. We present an evaluation of SPIDER against prior work, a sensitivity analysis of design decisions, and case studies of two uncovered SPIs.

==> figs/AclManager.java <==
class AclManager implements AclService {
    AclStore aclStore;
    FlowRuleStore flowRuleStore;
    HostStore hostStore;
    class InternalHostListener implements HostListener {
        @Override
        public void event(HostEvent event) {
            // process host event.
        }
    }
}

class Host {
    final MacAddress mac;
    final VlanId vlan;
    final Set<HostLocation> locations;
    final Set<HostLocation> auxLocations;
    final Set<IpAddress> ips;
    final VlanId innerVlan;
    final EthType tpid;
    final boolean configured;
    final boolean suspended;
}

public class HostId {
    MacAddress mac;
    VlanId vlanId;
}

==> figs/ControlMessageEvent.java <==
class ControlMessageEvent {
    ...
    Set<ControlMessage> controlMessage;
}

class ControlMessage {
    Type type;
    DeviceId deviceId;
}

ControlMessageEvent createEvent(DeviceId deviceId, Set<Type> type) {
    ...
    Set<ControlMessage> messages = type.map(it -> new ControlMessage(type, deviceId)).toSet();
    return new ControlMessageEvent(..., messages);
}


==> figs/HostStore.java <==
class HostStore {
    Map<HostId, Host> hosts;
    Map<IpAddress, Set<Host>> hostsByIp;
    ...
}

==> figs/HostStoreGenerator.java <==
HostStore generateHostStore(Stream stream) {
    HostStore store = new HostStore();
    int N = stream.readInt();
    for (int i = 0; i < N; i++) {
        Host host = generateHost(stream);
        store.hosts.put(host.id, host);
        store.hostByIp.get(host.ip).add(host);
    }
    return store;
}

==> figs/driver-event.java <==
class DriverEvent {
  Driver driver;
  long time;
  ...
}
class Driver {
  String name;
  ...
  public Driver(String name, ...) {
    this.name = checkNotNull(name);
    ...
  }
}


==> figs/event.java <==
public class DeviceEvent {
  public Type type;
  public Device device;
}



==> figs/generator.java <==
class Generator {
  Object generate(Class type, Random rnd) {
    if (type == Integer.class) {
      return rnd.nextInt(); // random value
    } else if (...) { 
        ... /* other primitive types */
    } else { // object type
        Constructor c = type.getConstructor();
        Object o = c.newInstance();
        for (Field field: o.getFields()) {
          Object val = generate(field.getType(), rnd);
          field.set(val); // random value
        }
        return o;
}}}

==> figs/host-event.java <==
class HostEvent {
    enum Type {
        HOST_ADDED,
        HOST_REMOVED,
    };
    Host subject;
    Type type;
}
class HostEventGenerator {
  List<Host> generatedHosts;
  HostEvent generateHostEvent(Random rnd) {
    Type type = rnd.choose(Type.values());
    if (type == Type.HOST_ADDED) {
      Host host = generateHost(rnd);
      generatedHosts.add(host);
      return new HostEvent(host, type);
    } else if (type == Type.HOST_REMOVED) {
      Host host = rnd.choose(generatedHosts);
      generatedHosts.remove(host);
      return new HostEvent(host, type);
    }
  }
  Host generateHost(Random rnd) {
    ... // type-based random sampling
  }
}


==> figs/host_store.java <==
class HostStore {
    Map<HostId, Host> hosts;
    Map<IpAddress, Host> hostByIp;
}

==> figs/soot.java <==
interface HostService {
  public List<Host> getHosts();
}

public AclServiceImpl {
  HostService service;
  public updateAcl() {
    List<Host> hosts = service.getHosts();
    //...
    UpdateThread thread = new UpdateThread();
    thread.start();
  }

  private class UpdateThread extends Thread {
    public void run() {
      // Main logic update Acl rules.
    }
  }
}

